Pre- and post-processing of cluster galaxies out to $5 \times R_{200}$: The extreme case of A2670

We study galaxy interactions in the large scale environment around A2670, a massive ($M_{200}$ = $8.5 \pm 1.2~\times 10^{14} \mathrm{M_{\odot}}$) and interacting galaxy cluster at z = 0.0763. We first characterize the environment of the cluster out to 5$\times R_{200}$ and find a wealth of substructures, including the main cluster core, a large infalling group, and several other substructures. To study the impact of these substructures (pre-processing) and their accretion into the main cluster (post-processing) on the member galaxies, we visually examined optical images to look for signatures indicative of gravitational or hydrodynamical interactions. We find that $\sim 21$ % of the cluster galaxies have clear signs of disturbances, with most of those ($\sim60$ %) likely being disturbed by ram pressure. The number of ram-pressure stripping candidates found (101) in A2670 is the largest to date for a single system, and while they are more common in the cluster core, they can be found even at $> 4 \times R_{200}$, confirming cluster influence out to large radii. In support of a pre-processing scenario, most of the disturbed galaxies follow the substructures found, with the richest structures having more disturbed galaxies. Post-processing also seems plausible, as many galaxy-galaxy mergers are seen near the cluster core, which is not expected in relaxed clusters. In addition, there is a comparable fraction of disturbed galaxies in and outside substructures. Overall, our results highlight the complex interplay of gas stripping and gravitational interactions in actively assembling clusters up to $5\times R_{200}$, motivating wide-area studies in larger cluster samples.

==> anc/Full_table.ascii <==
# ID  R.A.       Dec.      Final_Category F_RPS F_GRAV F_N.I.
  7   358.4948   -10.69413 M              0.1   0.5    0.4   
  9   358.53481  -10.57998 JF             0.714 0.143  0.143 
  13  358.49525  -10.69191 JM             0.3   0.7    0.0   
  28  358.72571  -10.28808 JF             0.6   0.0    0.4   
  30  358.69096  -10.246   JM             0.7   0.3    0.0   
  33  359.08307  -10.21275 JF             0.6   0.0    0.4   
  34  358.26567  -11.08203 JF             1.0   0.0    0.0   
  35  357.02268  -10.71181 JF             0.5   0.0    0.5   
  40  358.04252  -10.30951 M              0.0   0.714  0.286 
  43  359.01519  -11.18858 JF             0.5   0.5    0.0   
  52  358.50602  -10.21325 PM             0.0   0.6    0.4   
  67  358.53431  -10.20781 M              0.0   0.5    0.5   
  76  358.54199  -10.40703 M              0.0   0.5    0.5   
  82  357.5416   -9.04424  JF             0.571 0.0    0.429 
  83  359.82906  -9.33143  PM             0.0   1.0    0.0   
  84  358.66306  -11.17487 JF             0.667 0.333  0.0   
  87  358.68413  -10.2822  JF             1.0   0.0    0.0   
  104 358.15778  -8.94071  JF             0.75  0.25   0.0   
  105 358.81385  -10.97464 M              0.3   0.7    0.0   
  110 358.55513  -10.38638 M              0.071 0.929  0.0   
  119 359.22704  -10.26874 M              0.0   0.833  0.167 
  124 357.57138  -10.19963 M              0.0   0.6    0.4   
  125 358.77058  -10.35581 PM             0.143 0.714  0.143 
  127 359.11609  -9.30547  JM             0.5   0.333  0.167 
  129 358.99402  -9.50826  JF             0.786 0.214  0.0   
  131 359.22668  -10.26791 M              0.0   0.714  0.286 
  133 358.4858   -10.25292 M              0.143 0.857  0.0   
  134 358.532    -10.01322 PM             0.0   1.0    0.0   
  135 359.82718  -10.64715 JF             0.833 0.167  0.0   
  136 357.4013   -8.94153  JF             0.667 0.0    0.333 
  137 358.72339  -10.32546 JM             0.5   0.167  0.333 
  140 358.17773  -9.77037  JF             0.5   0.0    0.5   
  145 358.35993  -10.2636  JF             0.5   0.0    0.5   
  157 358.53183  -10.89376 JF             0.8   0.0    0.2   
  160 358.19361  -9.39617  JF             0.75  0.083  0.167 
  164 358.91854  -9.55243  M              0.0   0.667  0.333 
  166 358.65902  -10.3188  JF             1.0   0.0    0.0   
  168 359.16952  -10.81769 JM             0.1   0.5    0.4   
  170 358.25328  -9.57316  JF             0.714 0.143  0.143 
  171 358.62848  -10.22337 PM             0.0   0.857  0.143 
  174 358.25881  -10.92653 PM             0.417 0.583  0.0   
  177 358.57615  -10.23046 JF             0.667 0.0    0.333 
  179 358.97778  -9.22967  PM             0.3   0.5    0.2   
  186 358.18622  -10.29496 PM             0.0   0.5    0.5   
  190 357.49733  -9.79894  JF             0.5   0.0    0.5   
  194 358.95637  -9.39853  M              0.0   0.5    0.5   
  195 358.41611  -10.42991 JM             0.4   0.6    0.0   
  196 358.57647  -10.33747 JF             0.7   0.1    0.2   
  198 358.5293   -10.42132 M              0.0   0.5    0.5   
  204 358.35536  -10.04006 JF             0.714 0.0    0.286 
  211 358.76653  -10.51664 PM             0.0   0.8    0.2   
  217 357.57541  -10.19743 M              0.2   0.4    0.4   
  218 358.29533  -11.0342  JF             0.7   0.3    0.0   
  222 359.93771  -9.53557  JF             0.8   0.2    0.0   
  224 359.87962  -9.91379  JF             0.714 0.0    0.286 
  227 358.48842  -10.38032 M              0.0   0.8    0.2   
  234 358.49079  -9.10317  JM             0.25  0.417  0.333 
  236 357.23466  -9.06688  JF             0.4   0.2    0.4   
  239 358.81129  -10.49654 M              0.0   0.667  0.333 
  243 358.19735  -10.8831  PM             0.0   0.833  0.167 
  252 358.68154  -10.93081 JF             0.643 0.214  0.143 
  260 358.44444  -10.27081 JF             0.429 0.143  0.429 
  263 358.65125  -9.02668  M              0.286 0.571  0.143 
  266 359.36878  -10.45888 JF             0.6   0.2    0.2   
  267 356.84795  -10.78096 JF             0.75  0.25   0.0   
  268 358.84038  -9.60657  JF             0.8   0.0    0.2   
  273 358.36167  -10.41159 JF             0.7   0.1    0.2   
  277 358.32949  -10.38424 JF             0.75  0.083  0.167 
  283 358.74814  -9.24707  M              0.0   1.0    0.0   
  284 358.64907  -9.96356  JF             1.0   0.0    0.0   
  285 358.58131  -10.5501  JF             0.417 0.25   0.333 
  286 357.41333  -10.00713 M              0.0   0.6    0.4   
  287 359.48998  -10.5339  JF             0.786 0.071  0.143 
  290 359.91075  -9.55799  JF             0.6   0.0    0.4   
  291 357.96055  -10.38551 JM             0.2   0.4    0.4   
  293 358.81121  -9.13957  M              0.083 0.917  0.0   
  296 358.57536  -10.41544 M              0.0   0.6    0.4   
  297 359.16884  -9.11901  M              0.25  0.417  0.333 
  304 359.99483  -9.69295  JF             0.4   0.2    0.4   
  305 357.755    -10.01107 M              0.1   0.9    0.0   
  306 359.65528  -9.31968  JF             0.8   0.0    0.2   
  310 358.3143   -8.78573  JF             0.6   0.0    0.4   
  320 357.58919  -8.88501  M              0.0   1.0    0.0   
  325 357.74023  -10.55045 JF             0.667 0.333  0.0   
  330 357.09422  -9.5356   JF             0.4   0.4    0.2   
  340 359.5064   -9.22128  JM             0.333 0.333  0.333 
  342 357.22353  -8.85431  JF             0.75  0.083  0.167 
  348 357.85426  -9.95125  JF             0.75  0.25   0.0   
  355 357.61752  -10.432   JF             0.583 0.417  0.0   
  356 359.41487  -8.72869  JF             0.6   0.0    0.4   
  358 358.27844  -8.79123  JF             0.429 0.286  0.286 
  362 359.99389  -8.72214  JF             0.8   0.2    0.0   
  364 357.75039  -8.84456  JF             0.6   0.0    0.4   
  371 356.8008   -12.06758 JF             0.714 0.143  0.143 
  373 356.86549  -11.9772  JF             0.643 0.357  0.0   
  383 357.0617   -12.05838 PM             0.143 0.714  0.143 
  384 357.0507   -12.04698 M              0.357 0.643  0.0   
  386 357.03676  -11.98044 JF             0.8   0.0    0.2   
  388 357.10855  -12.06815 JF             0.9   0.1    0.0   
  393 356.77461  -11.63899 JF             0.786 0.071  0.143 
  403 357.10259  -11.83976 JM             0.2   0.6    0.2   
  406 357.26481  -11.87509 M              0.0   0.5    0.5   
  407 357.09747  -11.75161 JF             0.833 0.167  0.0   
  417 357.33292  -12.12778 M              0.2   0.8    0.0   
  418 357.61599  -12.19887 JF             0.833 0.0    0.167 
  419 357.58502  -12.12266 M              0.143 0.857  0.0   
  420 357.58596  -12.12182 M              0.071 0.929  0.0   
  421 357.69533  -12.18937 JF             0.643 0.071  0.286 
  425 357.83868  -11.9743  JF             0.8   0.2    0.0   
  427 358.06661  -12.0868  JF             0.6   0.0    0.4   
  429 357.44842  -11.81442 JM             0.2   0.8    0.0   
  431 357.67743  -11.88525 JF             0.7   0.1    0.2   
  432 357.69505  -11.88823 JF             0.5   0.333  0.167 
  434 357.54904  -11.65835 JF             0.667 0.167  0.167 
  436 357.84524  -11.81301 JF             0.333 0.333  0.333 
  441 357.99959  -11.78091 JF             0.583 0.083  0.333 
  442 357.86771  -11.57126 JF             0.667 0.0    0.333 
  443 357.85516  -11.56616 JF             0.417 0.25   0.333 
  446 358.05106  -11.67363 M              0.0   1.0    0.0   
  447 358.05252  -11.67492 M              0.0   1.0    0.0   
  449 357.99896  -11.50903 PM             0.0   1.0    0.0   
  452 356.77531  -11.13127 JF             0.667 0.0    0.333 
  459 356.94682  -11.11188 M              0.0   1.0    0.0   
  460 357.29145  -11.2097  JF             0.571 0.0    0.429 
  461 356.76275  -10.73378 JF             0.6   0.2    0.2   
  463 357.48648  -11.46494 JF             0.667 0.333  0.0   
  470 357.90925  -11.4515  M              0.0   1.0    0.0   
  475 358.16944  -11.39817 JM             0.357 0.357  0.286 
  478 357.99938  -11.26975 M              0.0   1.0    0.0   
  479 357.84451  -11.12915 JF             1.0   0.0    0.0   
  480 358.1668   -11.20586 M              0.0   0.833  0.167 
  481 358.17155  -11.20496 M              0.0   1.0    0.0   
  482 358.09223  -11.07317 M              0.083 0.75   0.167 
  485 357.49332  -10.82193 JF             0.583 0.417  0.0   
  492 358.49303  -12.16549 JF             0.6   0.0    0.4   
  497 358.38001  -11.92804 JF             0.929 0.071  0.0   
  500 358.32702  -11.83154 PM             0.0   0.667  0.333 
  502 358.28778  -11.70974 JF             0.6   0.0    0.4   
  504 358.35676  -11.73267 JM             0.333 0.333  0.333 
  505 358.47072  -11.85894 M              0.2   0.8    0.0   
  507 358.39167  -11.50539 JF             0.5   0.0    0.5   
  510 358.49953  -11.66317 PM             0.0   0.5    0.5   
  512 358.29031  -11.34935 JM             0.667 0.333  0.0   
  516 358.36276  -11.33369 JF             0.583 0.083  0.333 
  523 358.25229  -11.17124 JF             0.417 0.25   0.333 
  531 357.71679  -10.46376 JF             0.7   0.3    0.0   
  532 358.13805  -10.61129 JF             0.667 0.0    0.333 
  535 358.34444  -10.54271 M              0.2   0.8    0.0   
  538 358.33703  -10.44327 JF             1.0   0.0    0.0   
  543 358.51219  -10.46514 M              0.167 0.5    0.333 
  545 358.50879  -10.43303 M              0.167 0.833  0.0   
  547 358.51908  -10.43059 JF             0.9   0.1    0.0   
  549 358.55655  -10.4634  JF             0.667 0.167  0.167 
  550 356.93242  -10.10521 M              0.0   1.0    0.0   
  557 358.04979  -9.86956  JF             0.6   0.4    0.0   
  560 357.18881  -9.23955  JF             0.5   0.167  0.333 
  561 357.0864   -9.07355  JM             0.643 0.214  0.143 
  564 357.99824  -9.54075  M              0.083 0.917  0.0   
  565 357.58651  -8.88589  M              0.0   1.0    0.0   
  566 357.76805  -9.21759  PM             0.0   0.667  0.333 
  568 358.54689  -10.40815 M              0.0   0.5    0.5   
  569 358.48798  -10.37459 M              0.083 0.917  0.0   
  571 358.52008  -10.32499 JF             0.571 0.0    0.429 
  572 358.55698  -10.39026 M              0.0   1.0    0.0   
  573 358.55625  -10.38574 M              0.1   0.9    0.0   
  575 358.4892   -10.25349 M              0.0   1.0    0.0   
  583 358.49678  -9.19279  M              0.0   0.6    0.4   
  588 357.59436  -8.64785  JF             0.786 0.071  0.143 
  589 357.82511  -8.62681  JF             0.6   0.0    0.4   
  592 358.57147  -10.41568 M              0.0   0.8    0.2   
  593 358.56183  -10.41358 M              0.25  0.75   0.0   
  595 358.60823  -10.41115 M              0.0   0.667  0.333 
  597 358.55711  -10.37252 M              0.0   0.5    0.5   
  612 358.89801  -9.7658   M              0.333 0.667  0.0   
  617 359.13513  -9.75631  JF             0.714 0.143  0.143 
  618 359.93535  -10.12369 JF             0.8   0.0    0.2   
  626 358.95113  -9.38944  M              0.1   0.9    0.0   
  629 358.74878  -9.24803  M              0.0   0.833  0.167 
  630 358.7482   -9.24562  M              0.0   1.0    0.0   
  636 358.69484  -9.01189  JF             0.333 0.333  0.333 
  637 358.80014  -9.0653   JF             0.5   0.0    0.5   
  641 359.84268  -9.614    JF             0.643 0.357  0.0   
  642 359.32888  -9.16648  PM             0.0   0.5    0.5   
  645 359.99299  -9.10078  PM             0.167 0.833  0.0   
  646 359.05929  -8.8697   PM             0.2   0.6    0.2   
  647 358.70143  -8.62838  JM             0.429 0.429  0.143 
  648 358.72309  -8.61664  M              0.429 0.571  0.0   
  651 359.33505  -8.65009  JF             0.7   0.1    0.2   
  652 359.64157  -8.69734  JF             0.667 0.0    0.333 
  653 359.67563  -8.64929  JM             0.5   0.333  0.167 
  662 358.98633  -12.10047 JF             0.5   0.167  0.333 
  663 358.95031  -12.04422 JF             0.786 0.214  0.0   
  664 358.57496  -11.58301 JF             0.667 0.0    0.333 
  666 358.76102  -11.70125 JM             0.357 0.357  0.286 
  668 358.68797  -11.59825 JF             0.429 0.143  0.429 
  669 358.68007  -11.57605 JF             0.75  0.25   0.0   
  677 359.51031  -12.22012 JM             0.4   0.6    0.0   
  684 359.3377   -12.02748 JF             0.6   0.0    0.4   
  690 359.50302  -11.91512 JF             0.714 0.143  0.143 
  708 359.79357  -11.53664 JF             0.5   0.214  0.286 
  712 359.95754  -11.58909 JF             0.9   0.1    0.0   
  713 359.95392  -11.53194 JF             0.833 0.167  0.0   
  715 358.59328  -11.38965 PM             0.25  0.583  0.167 
  722 358.62056  -11.30949 JM             0.333 0.333  0.333 
  724 358.57568  -11.25034 JF             0.5   0.333  0.167 
  728 358.75295  -11.40814 JF             0.929 0.071  0.0   
  729 358.81247  -11.4752  JF             0.5   0.214  0.286 
  732 358.86595  -11.44845 JF             0.5   0.5    0.0   
  733 358.84499  -11.3969  JF             0.667 0.0    0.333 
  753 359.14656  -11.11274 JF             0.429 0.143  0.429 
  754 359.42591  -11.19957 JF             0.333 0.333  0.333 
  755 359.57791  -11.44225 JF             0.667 0.0    0.333 
  758 359.86357  -11.06018 M              0.0   0.857  0.143 
  764 359.95285  -10.82104 PM             0.1   0.7    0.2   
  767 358.58176  -10.43162 M              0.0   0.571  0.429 
  772 359.26739  -10.42607 JF             0.857 0.0    0.143 
  774 359.47995  -10.42052 JM             0.5   0.167  0.333 
  776 359.98098  -10.45068 M              0.167 0.833  0.0   
  782 360.22305  -11.89648 JF             0.5   0.0    0.5   
  784 360.19973  -11.70127 M              0.25  0.42   0.33  
  785 360.34671  -11.72702 M              0.08  0.92   0.0   
  786 360.34486  -11.7264  M              0.08  0.92   0.0   
  788 360.22373  -11.674   JF             0.666 0.167  0.167 
  801 360.2987   -11.28749 JF             0.58  0.42   0.0   
  804 360.20985  -11.2637  M              0.0   0.83   0.17  
  805 360.14277  -11.09888 M              0.167 0.833  0.0   
  808 360.30438  -11.10356 JM             0.5   0.5    0.0   
  809 360.01918  -10.97637 M              0.08  0.587  0.333 
  810 360.2119   -10.99979 JF             0.58  0.25   0.17  
  813 360.19632  -10.80247 JF             0.5   0.333  0.17  
  814 360.21701  -10.5869  JF             0.666 0.167  0.167 
  818 360.170991 -10.42114 JF             0.67  0.0    0.33  
  822 360.27655  -10.40025 JF             0.58  0.25   0.17  
  824 360.08211  -9.69515  JF             0.666 0.167  0.167 
  826 360.08038  -9.63207  JF             0.75  0.08   0.17  
  827 360.18443  -9.56484  JM             0.167 0.666  0.167 
  829 360.21754  -9.53093  JF             0.5   0.17   0.33  
  840 360.01387  -10.72107 JF             0.5   0.0    0.5   
  842 360.18664  -10.4058  JF             0.833 0.167  0.0   
  843 360.32517  -10.42615 JF             0.67  0.0    0.33

